HandyG -- rapid numerical evaluation of generalised polylogarithms in Fortran

Generalised polylogarithms naturally appear in higher-order calculations of quantum field theories. We present handyG, a Fortran 90 library for the evaluation of such functions, by implementing the algorithm proposed by Vollinga and Weinzierl. This allows fast numerical evaluation of generalised polylogarithms with currently relevant weights, suitable for Monte Carlo integration.

==> anc/example.m <==
Install["handyg"];
(* handyG by L. Naterop, Y. Ulrich, A. Signer *)

x=0.3;

res[1] = G[1,2,1]

(* result: -0.822467 *)

res[2] = G[1,0,1/2,x]

(* result: 0.128388 *)

res[3] = G[1,0,1/2,1+I,x]

(* result: -0.00374796 + 0.00398002 I *)

res[4] = G[SubPlus[1],5,1/x]

(* result: -1.12732 - 0.701026 I *)

res[5] = G[SubMinus[1],5,1/x]

(* result: -1.12732 + 0.701026 I *)


